Transfer Learning for E-commerce Query Product Type Prediction

Getting a good understanding of the customer intent is essential in e-commerce search engines. In particular, associating the correct product type to a search query plays a vital role in surfacing correct products to the customers. Query product type classification (Q2PT) is a particularly challenging task because search queries are short and ambiguous, the number of existing product categories is extremely large, spanning thousands of values. Moreover, international marketplaces face additional challenges, such as language and dialect diversity and cultural differences, influencing the interpretation of the query. In this work we focus on Q2PT prediction in the global multilocale e-commerce markets. The common approach of training Q2PT models for each locale separately shows significant performance drops in low-resource stores. Moreover, this method does not allow for a smooth expansion to a new country, requiring to collect the data and train a new locale-specific Q2PT model from scratch. To tackle this, we propose to use transfer learning from the highresource to the low-resource locales, to achieve global parity of Q2PT performance. We benchmark the per-locale Q2PT model against the unified one, which shares the training data and model structure across all worldwide stores. Additionally, we compare locale-aware and locale-agnostic Q2PT models, showing the task dependency on the country-specific traits. We conduct extensive quantiative and qualitative analysis of Q2PT models on the large-scale e-commerce dataset across 20 worldwide locales, which shows that unified locale-aware Q2PT model has superior performance over the alternatives.

==> figures/per_pt.py <==
from collections import defaultdict
import csv

TEN = ["MX", "BR", "EG", "NL", "PL", "SE", "AE", "AU", "SA", "SG", "TR"]
EST = ["FR", "IT", "ES", "US", "UK", "JP", "DE", "IN", "CA"]

pt_map = defaultdict(list)
all_lens = defaultdict(list)
all_lens_nl = []

consolidated_pts = set()
for locale in TEN + EST:
    f = csv.reader(open("consolidated_labels//consolidated_workshop_consolidated_labels_PT_%s" % locale))
    next(f)
    for line in f:
        consolidated_pts.add(line[0])
print(len(consolidated_pts))

all_lens_list = []
for locale in TEN + EST:
    f = csv.reader(open("prod//consolidated_workshop_prod_PT_%s" % locale))
    next(f)
    for line in f:
        pt_map[line[0]].append(float(line[1]))
        all_lens[line[0]].append(int(line[3]))
        if locale == "NL" and line[0] in consolidated_pts:
            all_lens_nl.append(int(line[3]))

for k, v in all_lens.items():
    if k in consolidated_pts:
        all_lens_list.append(sum(v))

'''
thresh = 50
num_tail = 0
tail_pts = []
all_lens_list = []
for k, v in all_lens.items():
    all_lens_list.append(sum(v))
    if sum(v) < thresh:
        num_tail += 1 
        tail_pts.append(k)
print(num_tail)
'''
thresh = 0.3
num_tail = 0
tail_pts = []
non_tail_pts = []
for k, v in pt_map.items():
    if k not in consolidated_pts:
        continue
    if sum(v)/len(v) < thresh:
        num_tail += 1
        tail_pts.append(k)
    else:
        non_tail_pts.append(k)
print(len(tail_pts), len(non_tail_pts))

import matplotlib.pyplot as plt
import numpy as np

N = len(all_lens_list)
X2 = np.sort(all_lens_list)
F2 = np.array(range(N))#/float(N)

Nnl = len(all_lens_nl)
X3 = np.sort(all_lens_nl)
F3 = np.array(range(Nnl))#/float(N)

#plt.plot(X1[1:], F1)
plt.plot(F2, X2[::-1], label = "worldwide")
plt.plot(F3, X3[::-1], label = "Netherlands")
plt.ylim(0,2000)
plt.xlabel("sorted product types")
plt.ylabel("number of queries")
plt.legend()
plt.show()
#exit()
plt.savefig("ww_nl.png")
#exit(0)

'''
plt.hist(all_lens_list, bins=1000)

plt.xlim(0,2000)
plt.xticks(np.arange(0, 2000, 200))
plt.xlabel("num of queries")
plt.ylabel("num of PTs")
#plt.savefig('distribution.png')
plt.show()
'''

for fold in ["consolidated_labels", "prod"]:
    print(fold)
    num_bad = 0
    candidates = {"TEN":TEN, "EST":EST, "WW":TEN+EST}

    for name, li in candidates.items():
        pt_map = defaultdict(list)
        for locale in li:
            f = csv.reader(open("%s//consolidated_workshop_%s_PT_%s" % (fold, fold, locale)))
            next(f)
            for line in f:
                pt_map[line[0]].append(float(line[1]))
        tail, non_tail = [], []
        for k, v in pt_map.items():
            res = sum(v) / len(v)
            if k in tail_pts:
                tail.append(res)
            elif k in non_tail_pts:
                non_tail.append(res)
            if res < thresh:
                num_bad += 1
        #print(sum(tail), len(tail))
        #print(sum(non_tail), len(non_tail))
        #exit(0)
        print(name, ":", "non-tail:", sum(non_tail)/len(non_tail), "tail:", sum(tail)/len(tail), "num bad:", num_bad / len(pt_map))
    print()
